Technical Design Report for the LUXE Experiment

This Technical Design Report presents a detailed description of all aspects of the LUXE (Laser Und XFEL Experiment), an experiment that will combine the high-quality and high-energy electron beam of the European XFEL with a high-intensity laser, to explore the uncharted terrain of strong-field quantum electrodynamics characterised by both high energy and high intensity, reaching the Schwinger field and beyond. The further implications for the search of physics beyond the Standard Model are also discussed.

==> replace_oldfont.sh <==
#grep -rli  --exclude=replace_oldfont.sh '\rm ' * | xargs -i@ sed -i 's/\\rm /\\mathrm /g' @
#grep -rli  --exclude=replace_oldfont.sh '\it ' * | xargs -i@ sed -i 's/\\it /\\textit /g' @ 
#grep -rli '\bf ' * | xargs -i@ sed -i 's/\\bf /\\textbf /g' @
grep -rli '\bf ' * | xargs -i@ sed -i 's/\\bf /\\textbf /g' @


==> scripts/atlaslatex_2020.sh <==
#! /bin/bash
# Script to adjust atlaslatex documents to use atlaslatexpath style file.

# Copyright (C) 2002-2022 CERN for the benefit of the ATLAS collaboration.

# Changes:
# 2020-11-23 Ian Brock (ian.brock@cern.ch): First version to get round TeX Live 2020 problem with directories in \usepackage etc.

function cf_files {
    # echo "Compare ${afile} with ${lfile}"
    cmp --silent "$1" "$2"
    cmpStatus=$?
    # echo "cmp status is $cmpStatus" 
    if [ $cmpStatus -eq 0 ]; then
        echo "No change to file $1"
    else
        echo "Running diff on $1 vs $2:"
        diff "$1" "$2"
        echo "Will try to copy $2 to $1:"
        cp -i "$2" "$1"
    fi
}

DIR=`basename "${PWD}"`
echo $DIR

# Check we are in the right directory
if [ -e ${DIR}.tex ]; then
    echo "We are in directory ${PWD}."
else
    echo "We do not appear to be in the main directory: ${PWD}."
    echo "There should be a tex file with the same name as the directory."
    exit 1
fi

# Save a copy of the main file
for lfile in ${DIR}.tex; do
    npath=$(grep -c ATLASLATEXPATH ${lfile})
    echo "ATLASLATEXPATH occurs ${npath} times in ${lfile}."
    if [ $npath -le 0 ]; then
        echo "\\ATLASSLATEXPATH not used - no changes needed."
        exit 0
    fi
    cp ${DIR}.tex ${DIR}.tex.bak
    bfile=${DIR}.tex.bak 
    ATLASLATEXPATHDEF=$(grep -E '^\\newcommand\*\{\\ATLASLATEXPATH\}' ${bfile})
    echo "ATLASLATEXPATH definition: ${ATLASLATEXPATHDEF}"
    if [ -n ${ATLASLATEXPATHDEF} ]; then
        sed -E 's|^\\newcommand\*\{\\ATLASLATEXPATH\}.*|\\RequirePackage\{latex/atlaslatexpath\}|' ${bfile} >${lfile}.tmp1
    else
        echo "ATLASLATEXPATH definition not found in ${lfile}."
        exit 1
    fi        
    sed -E 's|\\ATLASLATEXPATH ||' ${lfile}.tmp1 >${lfile}.tmp2
done

# Old and new main file
for mfile in ${DIR}.tex; do
    ofile=${DIR}.tex
    tfile=${DIR}.tex.tmp2
    cf_files "${ofile}" "${tfile}"
done

# Clean up temporary files
test -e ${lfile}.tmp1 && rm ${lfile}.tmp1
test -e ${lfile}.tmp2 && rm ${lfile}.tmp2


==> scripts/atlaslatex_selfupdate.sh <==
#! /bin/bash
# Script to update atlaslatex scripts from the Git master.

# Copyright (C) 2002-2022 CERN for the benefit of the ATLAS collaboration.

# Changes:
# 2022-02-08 Ian Brock (ian.brock@cern.ch): First version of scropt.

# Decide how to clone atlaslatex - ssh is default
ATLASLATEXGIT=ssh://git@gitlab.cern.ch:7999/atlas-physics-office/atlaslatex.git
BRANCH=''
CLONE=1
while getopts shkcd opt; do
    case $opt in
        s)
            ATLASLATEXGIT=ssh://git@gitlab.cern.ch:7999/atlas-physics-office/atlaslatex.git
            ;;
        h)
            ATLASLATEXGIT=https://gitlab.cern.ch/atlas-physics-office/atlaslatex.git
            ;;
        k)
            ATLASLATEXGIT=https://:@gitlab.cern.ch:8443/atlas-physics-office/atlaslatex.git
            ;;
        c)
            CLONE=0
            ;;
        d)
            BRANCH=devel
            ;;
        \?)
            echo "$0 [-h] [-k] [-s]"
            echo "  -h use https GitLab link"
            echo "  -k use krb5 GitLab link"
            echo "  -s use ssh GitLab link"
            echo "  -d use devel branch instead of master"
            echo "  -c Copy scripts from local directory (mainly for testing)"
            exit 1
            ;;
    esac
done

# Check we are in the right directory
DIR=$(basename "${PWD}")
if [ -e ${DIR}.tex ]; then
    echo "We are in directory ${PWD}"
else
    echo "We do not appear to be in the main directory: ${PWD}."
    echo "There should be a tex file with the same name as the directory."
    exit 1
fi

# Use temporary directory if it already exists.
if [ -d tmp-atlaslatex ]; then
    echo "Use existing clone of atlaslatex."
else
    # Clone OR copy the ATLAS LaTeX Git repository.
    if [ ${CLONE} == 1 ]; then
        # Switch to devel branch for testing.
        if [ -n "${BRANCH}" ]; then
            git clone ${ATLASLATEXGIT} tmp-atlaslatex
            cd tmp-atlaslatex 
            git checkout devel
            cd ..
        else
            git clone --depth 1 ${ATLASLATEXGIT} tmp-atlaslatex
        fi
    else
        cp -r ${HOME}/atlas/LaTeX/atlaslatex tmp-atlaslatex
    fi
fi

# Self-update scripts first
test -d scripts || mkdir scripts
for lfile in scripts/atlaslatex_update.sh scripts/atlaslatex_2020.sh; do
    afile=tmp-atlaslatex/scripts/$(basename $lfile)
    cp ${afile} ${lfile}
    # Make sure file is exectuable
    chmod u+x ${lfile}
    echo "+++ ${lfile} updated. You can now run the new version of ${lfile}."
done

# Remove temporary directory
rm -rf tmp-atlaslatex

mfile=${DIR}.tex


==> scripts/atlaslatex_update.sh <==
#! /bin/bash
# Script to update atlaslatex version from the Git master.

# Copyright (C) 2002-2022 CERN for the benefit of the ATLAS collaboration.

# Changes:
# 2018-08-14 Ian Brock (ian.brock@cern.ch): BASENAME should be set correctly if Makefile is overwritten.
# 2019-04-16 Ian Brock (ian.brock@cern.ch): Only overwrite "BASENAME = ..." and not occurences without a space (in help).
# 2020-11-21 Ian Brock (ian.brock@cern.ch): Check for use of \ATLASLATEXPATH and say atlaslatex_2020.sh should be run.
# 2022-02-07 Ian Brock (ian.brock@cern.ch): Check that standard style files are all there.

# Decide how to clone atlaslatex - ssh is default
ATLASLATEXGIT=ssh://git@gitlab.cern.ch:7999/atlas-physics-office/atlaslatex.git
BRANCH=''
CLONE=1
while getopts shkcd opt; do
    case $opt in
        s)
            ATLASLATEXGIT=ssh://git@gitlab.cern.ch:7999/atlas-physics-office/atlaslatex.git
            ;;
        h)
            ATLASLATEXGIT=https://gitlab.cern.ch/atlas-physics-office/atlaslatex.git
            ;;
        k)
            ATLASLATEXGIT=https://:@gitlab.cern.ch:8443/atlas-physics-office/atlaslatex.git
            ;;
        c)
            CLONE=0
            ;;
        d)
            BRANCH=devel
            ;;
        \?)
            echo "$0 [-h] [-k] [-s]"
            echo "  -h use https GitLab link"
            echo "  -k use krb5 GitLab link"
            echo "  -s use ssh GitLab link"
            echo "  -d use devel branch instead of master"
            echo "  -c Copy scripts from local directory (mainly for testing)"
            exit 1
            ;;
    esac
done

# Check we are in the right directory
DIR=$(basename "${PWD}")
if [ -e ${DIR}.tex ]; then
    echo "We are in directory ${PWD}"
else
    echo "We do not appear to be in the main directory: ${PWD}."
    echo "There should be a tex file with the same name as the directory."
    exit 1
fi

# Remove temporary directory if it exists
test -d tmp-atlaslatex && rm -r tmp-atlaslatex

# Clone or copy the ATLAS LaTeX Git repository.
if [ ${CLONE} == 1 ]; then
    # Switch to devel branch for testing.
    if [ -n "${BRANCH}" ]; then
        git clone ${ATLASLATEXGIT} tmp-atlaslatex
        cd tmp-atlaslatex 
        git checkout devel
        cd ..
    else
        git clone --depth 1 ${ATLASLATEXGIT} tmp-atlaslatex
    fi
else
    cp -r ${HOME}/atlas/LaTeX/atlaslatex tmp-atlaslatex
fi

function cf_files {
    # echo "Compare ${afile} with ${lfile}:"
    cmp --silent "$1" "$2"
    cmpStatus=$?
    # echo "cmp status is $cmpStatus" 
    extension="${1##*.}"
    # echo "File $1, Extension $extension"
    if [ $cmpStatus -eq 0 ]; then
        echo "No change to file $1"
    else
        echo "Running diff on $1 vs $2:"
        diff "$1" "$2"
        echo "Will try to copy $2 to $1:"
        cp -i "$2" "$1"
        # Make sure file is executable
        if [ ${extension} == "sh" ]; then
            echo "Making $1 executable"
            chmod u+x $1
        fi
    fi
}

# See if scripts have to be updated first.
test -d scripts || mkdir scripts
scriptupdate=0
sfile="scripts/atlaslatex_selfupdate.sh"
for lfile in "scripts/atlaslatex_update.sh" "scripts/atlaslatex_2020.sh"; do
    afile="tmp-atlaslatex/scripts/$(basename $lfile)"
    if [ -e ${lfile} ]; then
        cmp --silent ${lfile} ${afile}; cmpStatus=$?
        echo "Comparing ${lfile} with ${afile}:"
        # echo "Status is ${cmpStatus}"
        if [ $cmpStatus -eq 0 ]; then
            echo "No change to file ${lfile}."
        else
            scriptupdate=1
            echo "+++ ${lfile} need to be updated."
        fi
    else
        scriptupdate=1
        echo "+++ ${lfile} need to be updated."
    fi
done

# Update the scripts.
if [ $scriptupdate -eq 1 ]; then
    afile="tmp-atlaslatex/scripts/atlaslatex_selfupdate.sh"
    sfile="scripts/atlaslatex_selfupdate.sh"
    cp ${afile} ${sfile}
    # Do not remove emporary directory, as it can be used by atlas_selfupdate.sh.
    # rm -rf tmp-atlaslatex
    # Tell user what to do.
    echo "+++ You should run ${sfile} to update scripts first."
    exit
fi

# Class and style files
for lfile in latex/*.cls latex/*.sty; do
    afile=tmp-atlaslatex/latex/$(basename $lfile)
    cf_files "${lfile}" "${afile}"
done

# atlaslatexpath.sty should be there
for file in atlasdoc.cls atlaslatexpath.sty atlascover.sty \
    atlaspackage.sty atlasphysics.sty atlasbiblatex.sty \
    atlascontribute.sty atlascomment.sty atlastodo.sty \
    atlasmisc.sty; do
    if [ -e latex/${file} ]; then
        echo "${file} is already in latex directory."
    else
        echo "Copying ${file} to latex directory."
        cp tmp-atlaslatex/latex/${file} latex/
    fi
done

# Bibliography files
for lfile in bib/*.bib; do
    afile=tmp-atlaslatex/bib/$(basename $lfile)
    cf_files "${lfile}" "${afile}"
done

# Logos
for lfile in logos/*; do
    afile=tmp-atlaslatex/logos/$(basename $lfile)
    cf_files "${lfile}" "${afile}"
done

# Makefile
for lfile in Makefile; do
    BASENAME=$(grep '^BASENAME.*=' ${lfile})
    echo "BASENAME definition is: <$BASENAME>."
    afile=tmp-atlaslatex/$(basename $lfile)
    cf_files "${lfile}" "${afile}"
    # Assume definition of BASENAME is of the form BASENAME =
    echo "Replacing BASENAME definition with <${BASENAME}> in ${lfile}:"
    sed -i '.bak' -e "s/^BASENAME =.*/${BASENAME}/" ${lfile}
    # The folllowing should only change the first occurence of BASENAME =..., but has not been tested everywhere
    # sed -i '.bak' -e "0,/${BASENAME}/ s/BASENAME[ \t]+=.*/${BASENAME}/" ${lfile}
done

# Acknowledgements - if the directory exists
if [ -d acknowledgements ]; then
    for lfile in acknowledgements/*.tex acknowledgements/*.bib; do
        afile=tmp-atlaslatex/acknowledgements/$(basename $lfile)
        cf_files "${lfile}" "${afile}"
    done
fi

# Remove temporary directory
rm -rf tmp-atlaslatex

# 2020-11-21 ATLASLATEXPATH should no longer be used
mfile=${DIR}.tex
if [ $(grep -c ATLASLATEXPATH ${DIR}.tex) -gt 0 ]; then
    echo "*** IMPORTANT ***"
    echo "*** If you have not already done so, please run scripts/atlaslatex_2020.sh."
    echo "*** This adapts your main tex file to avoid problems with TeX Live 2020."
    echo "*** It replaces the use of \ATLASLATEXPATH with a style file latex/atlaslatexpath.sty."
    echo "*** IMPORTANT ***"
fi


==> scripts/tex_dollars.py <==
#! /usr/bin/env python
# Script to replace $...$ and $$...$$ with \(...\) and \[...\]
# Note that this only works if $...$ is on one line.

# Copyright (C) 2002-2022 CERN for the benefit of the ATLAS collaboration

# Changes:
# 2018-10-30 Ian Brock (ian.brock@cern.ch): First version of script.

from __future__ import print_function

import sys, os
import glob
import re
import argparse

def main(args):
    DEBUG = args.debug

    nosubstitutions = ['tikzpicture' , 'verbatim', 'nosubblock']

    # Process all tex and bib filles or just the one specified
    if args.all:
        files = glob.glob('*.tex') + glob.glob('*.bib')
    else:
        files = [args.file]

    # Loop over files to process
    inNosubs = False
    for file in files:
        try:
            fin = open(file)
        except:
            sys.exit('Could not open ' + file)
        fout = open(file + '-new', 'w')
        print('Substitutung $ in', file)

        for line in fin:
            text = line.rstrip()
            if DEBUG > 1: print(text)

            # check for BEGIN of an environment that doesn't want substitutions
            if not inNosubs:
                for nosubstitute in nosubstitutions:
                    if re.match(r'\s*\\begin{\s*' + nosubstitute + '\s*}', text):
                        if DEBUG > 0: print('Nosub started:', text)
                        inNosubs = True

            # check for %\begin{nosubblock}
            if not inNosubs:
                for nosubstitute in nosubstitutions:
                    if re.match(r'\s*%\s*\\begin{\s*' + nosubstitute  + '\s*}', text):
                        if DEBUG > 0: print('Commented nosub started:', text)
                        inNosubs = True

            # check for END of an environment that doesn't want substitutions
            if inNosubs:
                for nosubstitute in nosubstitutions:
                    if re.match(r'\s*\\end{\s*' + nosubstitute + '\s*}', text):
                        if DEBUG > 0: print('Nosub ended:', text)
                        inNosubs = False

            # check for %\end{nosubblock}
            if inNosubs:
                for nosubstitute in nosubstitutions:
                    if re.match(r'\s*%\s*\\end{\s*' + nosubstitute + '\s*}', text):
                        if DEBUG > 0: print('Commented nosub ended:', text)
                        inNosubs = False

            # substitute $$.*$$ with \[.*\]
            if not inNosubs:
                p = re.compile(r'\$\$(.+?)\$\$')
                m = p.search(text)
                if DEBUG > 1: print(p, p.search(text))
                if m:
                    if DEBUG > 0: print('$$...$$ found:', text)
                    text = re.sub(p, '\[\g<1>\]', text)
                    if DEBUG > 1: print(text)

            # substitute $.*$ with \(.*\) 
            # note: this should not match $$.*$$
            if not inNosubs:
                p = re.compile(r'\$(.+?)\$')
                m = p.search(text)
                if DEBUG > 1: print(p, p.search(text))
                if m:
                    if DEBUG > 0: print('$...$ found:', text)
                    text = re.sub(p, '\(\g<1>\)', text)
                    if DEBUG > 1: print(text)

            # Count how many $ are left in the line
            m = re.search(r'\$', text)
            if not inNosubs and m:
                print('There is a $ left:', text)
            if not args.dummy: fout.write(text + '\n')
        fin.close()
        fout.close()
        # Overwrite original file
        if not args.dummy and args.overwrite:
            os.rename(file, file + '.bak')
            os.rename(file + '-new', file)

    return 0

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument('-n', '--dummy', help='dummy run', action='store_true')
    parser.add_argument('-a', '--all', help='process alll tex and bib files', action='store_true')
    parser.add_argument('-d', '--debug', help='debug level', type=int, default=0)
    parser.add_argument('-f', '--file', help='filename to process')
    parser.add_argument('-o', '--overwrite', help='overwrite old file (old one renamed to file.bak)', action='store_true')
    args = parser.parse_args()

    returnCode = main(args)


==> setupLatex.sh <==
export PATH=/cvmfs/sft.cern.ch/lcg/external/texlive/2020/bin/x86_64-linux:$PATH

